Unsupervised Learning of Edges

Data-driven approaches for edge detection have proven effective and achieve top results on modern benchmarks. However, all current data-driven edge detectors require manual supervision for training in the form of hand-labeled region segments or object boundaries. Specifically, human annotators mark semantically meaningful edges which are subsequently used for training. Is this form of strong, high-level supervision actually necessary to learn to accurately detect edges? In this work we present a simple yet effective approach for training edge detectors without human supervision. To this end we utilize motion, and more specifically, the only input to our method is noisy semi-dense matches between frames. We begin with only a rudimentary knowledge of edges (in the form of image gradients), and alternate between improving motion estimation and edge detection in turn. Using a large corpus of video data, we show that edge detectors trained using our unsupervised scheme approach the performance of the same methods trained with full supervision (within 3-5%). Finally, we show that when using a deep network for the edge detector, our approach provides a novel pre-training scheme for object detection.

==> figures/iteration-plot.m <==
%% plot edge/region consistency
clear; close all; type={'AEE','ODS'}; type=type{1};
if(strcmp(type,'ODS'))
  ys = [0.543, 0.708, 0.716, 0.720, 0.724
    0.543, 0.710, 0.728, 0.745, 0.748
    0.543, 0.702, 0.721, 0.718, 0.726]*100;
  yticks = 70:75;
else
  ys = [4.061, 3.972, 3.821, 3.720, 3.681
    4.061, 3.870, 3.834, 3.786, 3.773
    4.061, 3.982, 3.924, 3.934, 3.896];
  yticks = 3.6:.1:4;
end
clrs=[.8 .2 .2; 0 .8 0; 0.9843 0.6902 0.2510]; pos=[100 500 600 400];
figure('PaperUnits','points','Position',pos,'PaperPosition',pos)
for i=1:3
  h = plot(1:4,ys(i,2:end)); hold on
  set(h,'Color',clrs(i,:),'LineWidth',4,'LineStyle','-')
end
xlabel('iteration'); ylabel(type); grid on;
set(gca,'XTick',1:4,'YTick',yticks);
axis([1 4 min(yticks) max(yticks)])
hLegend=legend('SE-Video','HE-Video','HE*-Video',...
  'Location','northwest');
set(hLegend,'FontSize',18); set(gca,'fontsize',18);
saveas(1,['iteration-' type],'epsc') % convert to pdf in finder

